The Hall of Fame Cut in Major League Baseball

I present a simple and transparent standard for career greatness in baseball: any major league player with H > 2500 or HR > 350 or K > 2800 or W > 240 makes my Hall of Fame Cut. Rate statistics are avoided due to small sample issues and to ensure the standard is permanent once achieved. Hits and home runs were chosen to represent the two extremes of batting styles. Strikeouts are chosen as the most fundamental unit of pitching performance whereas wins are included in deference to their historical importance as a benchmark. Most major league batters and pitchers in the elected Hall of Fame also make my Hall of Fame Cut but my quantitative standard shifts attention to several under-appreciated players, such as Johnny Damon and Bartolo Colon, and allows us to celebrate recent and active players without the waiting period (5 years post-retirement) needed for Hall of Fame election. My Hall of Fame Cut is also agnostic to performance enhancement or off-field issues and strongly favors longevity over peak performance.

==> makepaper.sh <==
pdflatex hall.of.fame.cut.draft03.arXiv
bibtex hall.of.fame.cut.draft03.arXiv
pdflatex hall.of.fame.cut.draft03.arXiv
bibtex hall.of.fame.cut.draft03.arXiv
pdflatex hall.of.fame.cut.draft03.arXiv
bibtex hall.of.fame.cut.draft03.arXiv
pdflatex hall.of.fame.cut.draft03.arXiv
bibtex hall.of.fame.cut.draft03.arXiv

